GTEA: Inductive Representation Learning on Temporal Interaction Graphs via Temporal Edge Aggregation

In this paper, we propose the Graph Temporal Edge Aggregation (GTEA) framework for inductive learning on Temporal Interaction Graphs (TIGs). Different from previous works, GTEA models the temporal dynamics of interaction sequences in the continuous-time space and simultaneously takes advantage of both rich node and edge/ interaction attributes in the graph. Concretely, we integrate a sequence model with a time encoder to learn pairwise interactional dynamics between two adjacent nodes.This helps capture complex temporal interactional patterns of a node pair along the history, which generates edge embeddings that can be fed into a GNN backbone. By aggregating features of neighboring nodes and the corresponding edge embeddings, GTEA jointly learns both topological and temporal dependencies of a TIG. In addition, a sparsity-inducing self-attention scheme is incorporated for neighbor aggregation, which highlights more important neighbors and suppresses trivial noises for GTEA. By jointly optimizing the sequence model and the GNN backbone, GTEA learns more comprehensive node representations capturing both temporal and graph structural characteristics. Extensive experiments on five large-scale real-world datasets demonstrate the superiority of GTEA over other inductive models.

==> charts/backup_multidataset_barchart/bar_chart_backup.py <==
import seaborn as sns
import matplotlib.pyplot as plt
import pandas as pd
from itertools import cycle
import matplotlib.patches as mpatches
import numpy as np
sns.set(style="whitegrid")

def plot_simple_barchart(data_csv_path, color_csv_path, display_suffix, save_suffix, metrics, ylim, yticks):
    data = pd.read_csv(data_csv_path)
    color = pd.read_csv(color_csv_path)

    palette = {
        x['Model']: sns.color_palette("colorblind")[color.loc[color['Model'] == x['Model'], 'ColorId'].iloc[0]] 
        for _, x in data.iterrows()
    }
    legend_color_dict = {
        x['Model']: sns.color_palette("colorblind")[x['ColorId']] for _, x in color.iterrows()
    }

    patch_color = [mpatches.Patch(color=c, label=l) for l, c in legend_color_dict.items()]


    #############################################################################
    #############################################################################
    #############################################################################

    for metric in metrics:
        g = sns.catplot(x="Dataset", 
                        y=metric, 
                        hue="Model", 
                        data=data,
                        height=6, kind="bar", palette=palette, legend=False)


        # add legend
        g.despine(left=True)
        g.set_ylabels(metric)
        g.set(ylim=ylim)

        color_legend = g.ax.legend(handles=patch_color, loc='center left', bbox_to_anchor=(1, 0.65), fontsize=12, fancybox=True)

        g.ax.add_artist(color_legend)
        plt.yticks(yticks)


        plt.savefig(f'./barplot_{metric}_{save_suffix}.svg')



def plot_ablation_barchart(data_csv_path, color_csv_path, ablation_col, display_suffix, save_suffix, metrics, ylim, yticks):
    data = pd.read_csv(data_csv_path, comment='#')
    color = pd.read_csv(color_csv_path, comment='#')

    data.loc[data[ablation_col]==1, 'ModelDisplay'] = data.loc[data[ablation_col]==1, 'Model']+ f' (w/ {display_suffix})'
    data.loc[data[ablation_col]==0, 'ModelDisplay'] = data.loc[data[ablation_col]==0, 'Model']+ f' (w/o {display_suffix})'

    palette = {
        x['ModelDisplay']: sns.color_palette("colorblind")[color.loc[color['Model'] == x['Model'], 'ColorId'].iloc[0]] 
        for _, x in data.iterrows()
    }
    legend_color_dict = {
        x['Model']: sns.color_palette("colorblind")[x['ColorId']] for _, x in color.iterrows()
    }

    patch_color = [mpatches.Patch(color=c, label=l) for l, c in legend_color_dict.items()]

    patch_hatched = mpatches.Patch(facecolor='beige', hatch='//', edgecolor="darkgrey", label=f'with {display_suffix}')
    patch_unhatched = mpatches.Patch(facecolor='beige', hatch='', edgecolor="darkgrey", label=f'without {display_suffix}')

    #############################################################################
    #############################################################################
    #############################################################################

    for metric in metrics:
        g = sns.catplot(x="Dataset", 
                        y=metric, 
                        hue="ModelDisplay", 
                        data=data,
                        height=6, kind="bar", palette=palette, legend=False)

        num_dataset = len(data.Dataset.unique())
        num_methods = len(data.Model.unique())
        hatches = cycle(['', '//'])
        # hatch = next(hatches)
        for i, patch in enumerate(g.ax.patches):
            # print(patch)
            if i % (num_methods*num_dataset) == 0:
                hatch = next(hatches)
            patch.set_hatch(hatch)

        # add legend
        g.despine(left=True)
        g.set_ylabels(metric)
        g.set(ylim=ylim)

        color_legend = g.ax.legend(handles=patch_color, loc='center left', bbox_to_anchor=(1, 0.65), fontsize=12, fancybox=True)
        hatch_legend = g.ax.legend(handles=[patch_hatched, patch_unhatched], loc='center left', bbox_to_anchor=(1, 0.35), fontsize=12, fancybox=True)

        g.ax.add_artist(color_legend)
        plt.yticks(yticks)


        plt.savefig(f'./barplot_{metric}_{save_suffix}.svg')


# metrics = ['Accuracy', 'Precision', 'Recall', 'MacroF1']
metrics = ['Accuracy', 'MacroF1']

plot_ablation_barchart(data_csv_path='./bar_chart_data_nodefts.csv', 
     color_csv_path='./bar_color_nodefts.csv', 
     ablation_col='with_nodeft', 
     display_suffix='node features', 
     save_suffix='nodefts', 
     metrics=metrics,
     ylim=(0.45, 1), 
     yticks=np.linspace(0.45, 1, 12))

plot_ablation_barchart(data_csv_path='./bar_chart_data_sparsemax.csv', 
     color_csv_path='./bar_color_sparsemax.csv', 
     ablation_col='with_sparsemax', 
     display_suffix='sparsemax', 
     save_suffix='sparsemax', 
     metrics=metrics, 
     ylim=(0.7,1), 
     yticks=np.linspace(0.7, 1, 13))


plot_simple_barchart(data_csv_path='./bar_chart_data_temporal.csv', 
     color_csv_path='./bar_color_temporal.csv', 
     display_suffix='temporal', 
     save_suffix='temporal', 
     metrics=metrics, 
     ylim=(0.7,1), 
     yticks=np.linspace(0.7, 1, 13))



import os
path = os.path.abspath('./')
save_suffixes = ['nodefts', 'sparsemax', 'temporal']

for metric in metrics:
    for suffix in save_suffixes:
        os.system(f'inkscape -D -z --file={path}/barplot_{metric}_{suffix}.svg --export-pdf={path}/barplot_{metric}_{suffix}.pdf --export-latex')
        

==> charts/backup_multidataset_barchart/svg2tex.sh <==
python bar_chart.py

==> charts/bar_chart.py <==
from operator import length_hint
import seaborn as sns
import matplotlib.pyplot as plt
import pandas as pd
from itertools import cycle
import matplotlib.patches as mpatches
import numpy as np
import matplotlib
sns.set(style="whitegrid")

def plot_simple_barchart(data_csv_path, color_csv_path, display_suffix, save_suffix, metrics, ylim, yticks):
    data = pd.read_csv(data_csv_path)
    color = pd.read_csv(color_csv_path)

    palette = {
        x['Model']: sns.color_palette("colorblind")[color.loc[color['Model'] == x['Model'], 'ColorId'].iloc[0]] 
        for _, x in data.iterrows()
    }
    legend_color_dict = {
        x['Model']: sns.color_palette("colorblind")[x['ColorId']] for _, x in color.iterrows()
    }

    patch_color = [mpatches.Patch(color=c, label=l) for l, c in legend_color_dict.items()]


    #############################################################################
    #############################################################################
    #############################################################################

    for metric in metrics:
        g = sns.catplot(x="Model", 
                        y=metric, 
                        # hue="Model", 
                        data=data,
                        height=4, kind="bar", palette=palette, legend=False)
        # add legend
        g.despine(left=True)
        g.set_ylabels(metric)
        g.set(ylim=ylim)
        g.set_xlabels('')

        # color_legend = g.ax.legend(handles=patch_color, loc='center left', bbox_to_anchor=(1, 0.65), fontsize=12, fancybox=True)

        # g.ax.add_artist(color_legend)
        plt.yticks(yticks)

        plt.savefig(f'./barplot_{metric}_{save_suffix}.svg', bbox_inches='tight', pad_inches=0)

    plt.clf()
    fig_legend = plt.figure(figsize=(1,1))
    axi = fig_legend.add_subplot(111)
    fig_legend.legend(handles=patch_color, loc='center', fontsize=11, fancybox=True)
    axi.xaxis.set_visible(False)
    axi.yaxis.set_visible(False)
    axi.axis('off')
    fig = matplotlib.pyplot.gcf()
    fig.set_size_inches(1, 1)
    plt.savefig(f'./barplot_color_legend_{save_suffix}.svg', bbox_inches='tight', pad_inches=0)
    plt.clf()


def plot_ablation_barchart(data_csv_path, color_csv_path, ablation_col, display_suffix, save_suffix, metrics, ylim, yticks, plot_legend):
    data = pd.read_csv(data_csv_path, comment='#')
    # print(data_csv_path)
    # print(data)
    data['colorRGB'] = list(zip(data['ColorR'], data['ColorG'], data['ColorB']))
    #color = pd.read_csv(color_csv_path, comment='#')

    data.loc[data[ablation_col]==1, 'ModelDisplay'] = data.loc[data[ablation_col]==1, 'Model']+ f' (w/ {display_suffix})'
    data.loc[data[ablation_col]==0, 'ModelDisplay'] = data.loc[data[ablation_col]==0, 'Model']+ f' (w/o {display_suffix})'

    palette = {
        # x['ModelDisplay']: sns.color_palette("colorblind")[color.loc[color['Model'] == x['Model'], 'ColorId'].iloc[0]] 
        x['ModelDisplay']: x['colorRGB']
        for _, x in data.iterrows()
    }
    legend_color_dict = {
        # x['Model']: sns.color_palette("colorblind")[x['ColorId']] for _, x in color.iterrows()
        x['Model']: x['colorRGB'] for _, x in data.iterrows()
    }

    patch_color = [mpatches.Patch(color=c, label=l) for l, c in legend_color_dict.items()]

    patch_hatched = mpatches.Patch(facecolor='beige', hatch='//', edgecolor="darkgrey", label=f'with {display_suffix}')
    patch_unhatched = mpatches.Patch(facecolor='beige', hatch='', edgecolor="darkgrey", label=f'without {display_suffix}')

    #############################################################################
    #############################################################################
    #############################################################################
    for j, metric in enumerate(metrics):
        g = sns.catplot(
                        x="ModelDisplay", 
                        y=metric, 
                        # hue="ModelDisplay", 
                        data=data,
                        # aspect=4,
                        height=2, kind="bar", palette=palette, aspect=2, legend=False)
        num_models = len(np.unique(data['Model']))
        hatches = cycle(['', '//'])
        for i, patch in enumerate(g.ax.patches):
            if i % num_models == 0:
                hatch = next(hatches)
            patch.set_hatch(hatch)

        # add legend
        g.despine(left=True)
        g.set_ylabels(metric)
        # g.set_ylabels(metric, fontsize=30)
        g.set_xlabels('')
        # g.set_xlabels(xlabels)
        g.set(xticklabels=[])
        g.set(ylim=ylim)
        # if plot_legend and (j == (len(metrics) - 1)):
        # plt.yticks(yticks, fontsize=30)
        plt.yticks(yticks)

        plt.savefig(f'./barplot_{metric}_{save_suffix}.svg', bbox_inches='tight', pad_inches=0)

    plt.clf()
    fig_legend = plt.figure(figsize=(1,1))
    axi = fig_legend.add_subplot(111)
    fig_legend.legend(handles=patch_color, loc='center', fontsize=11, fancybox=True)
    axi.xaxis.set_visible(False)
    axi.yaxis.set_visible(False)
    axi.axis('off')
    fig = matplotlib.pyplot.gcf()
    fig.set_size_inches(1, 1)
    plt.savefig(f'./barplot_color_legend_{save_suffix}.svg', bbox_inches='tight', pad_inches=0)
    plt.clf()
    fig_legend = plt.figure(figsize=(1,1))
    axi = fig_legend.add_subplot(111)
    fig_legend.legend(handles=[patch_hatched, patch_unhatched], loc='center', fontsize=11, fancybox=True)
    axi.xaxis.set_visible(False)
    axi.yaxis.set_visible(False)
    axi.axis('off')
    plt.savefig(f'./barplot_hatch_legend_{save_suffix}.svg', bbox_inches='tight', pad_inches=0)


# metrics = ['Accuracy', 'Precision', 'Recall', 'MacroF1']
metrics = ['Accuracy', 'MacroF1']

plot_ablation_barchart(data_csv_path='./bar_chart_data_nodefts_eth_phish1.csv', 
     color_csv_path='./bar_color_nodefts.csv', 
     ablation_col='with_nodeft', 
     display_suffix='node features', 
     save_suffix='nodefts_eth_phish1', 
     metrics=metrics,
     ylim=(0.9, 1), 
     yticks=np.linspace(0.9, 1, 6), 
     plot_legend=True
     )

plot_ablation_barchart(data_csv_path='./bar_chart_data_nodefts_tencent.csv', 
     color_csv_path='./bar_color_nodefts.csv', 
     ablation_col='with_nodeft', 
     display_suffix='node features', 
     save_suffix='nodefts_tencent', 
     metrics=metrics,
     ylim=(0.3, 1), 
     yticks=np.linspace(0.3, 1, 8), 
     plot_legend=True)

plot_ablation_barchart(data_csv_path='./bar_chart_data_sparsemax_eth_phish2.csv', 
     color_csv_path='./bar_color_sparsemax.csv', 
     ablation_col='with_sparsemax', 
     display_suffix='sparsemax', 
     save_suffix='sparsemax_eth_phish2', 
     metrics=metrics, 
     ylim=(0.96,0.99), 
     yticks=np.linspace(0.96, 0.99, 7), 
     plot_legend=True)


plot_ablation_barchart(data_csv_path='./bar_chart_data_sparsemax_tencent.csv', 
     color_csv_path='./bar_color_sparsemax.csv', 
     ablation_col='with_sparsemax', 
     display_suffix='sparsemax', 
     save_suffix='sparsemax_tencent', 
     metrics=metrics, 
     ylim=(0.7,0.825), 
     yticks=np.linspace(0.7, 0.825, 6), 
     plot_legend=True)


# plot_simple_barchart(data_csv_path='./bar_chart_data_temporal_eth_phish2.csv', 
#      color_csv_path='./bar_color_temporal.csv', 
#      display_suffix='temporal', 
#      save_suffix='temporal_eth_phish2', 
#      metrics=metrics, 
#      ylim=(0.95,0.98), 
#      yticks=np.linspace(0.95, 0.98, 7))


# plot_simple_barchart(data_csv_path='./bar_chart_data_temporal_tencent.csv', 
#      color_csv_path='./bar_color_temporal.csv', 
#      display_suffix='temporal', 
#      save_suffix='temporal_tencent', 
#      metrics=metrics, 
#      ylim=(0.7,0.825), 
#      yticks=np.linspace(0.7, 0.825, 6))



import os
path = os.path.abspath('./')
save_suffixes = [
                'nodefts_eth_phish1', 'nodefts_tencent', 
                'sparsemax_eth_phish2', 'sparsemax_tencent', 
                # 'temporal_eth_phish2', 'temporal_tencent'
                ]

for metric in metrics:
    for suffix in save_suffixes:
        os.system(f'inkscape -D -z --file={path}/barplot_{metric}_{suffix}.svg --export-pdf={path}/barplot_{metric}_{suffix}.pdf --export-latex')
        

for suffix in save_suffixes:
    os.system(f'inkscape -D -z --file={path}/barplot_color_legend_{suffix}.svg --export-pdf={path}/barplot_color_legend_{suffix}.pdf --export-latex')
    os.system(f'inkscape -D -z --file={path}/barplot_hatch_legend_{suffix}.svg --export-pdf={path}/barplot_hatch_legend_{suffix}.pdf --export-latex')
